RACER: An LLM-powered Methodology for Scalable Analysis of Semi-structured Mental Health Interviews

Semi-structured interviews (SSIs) are a commonly employed data-collection method in healthcare research, offering in-depth qualitative insights into subject experiences. Despite their value, the manual analysis of SSIs is notoriously time-consuming and labor-intensive, in part due to the difficulty of extracting and categorizing emotional responses, and challenges in scaling human evaluation for large populations. In this study, we develop RACER, a Large Language Model (LLM) based expert-guided automated pipeline that efficiently converts raw interview transcripts into insightful domain-relevant themes and sub-themes. We used RACER to analyze SSIs conducted with 93 healthcare professionals and trainees to assess the broad personal and professional mental health impacts of the COVID-19 crisis. RACER achieves moderately high agreement with two human evaluators (72%), which approaches the human inter-rater agreement (77%). Interestingly, LLMs and humans struggle with similar content involving nuanced emotional, ambivalent/dialectical, and psychological statements. Our study highlights the opportunities and challenges in using LLMs to improve research efficiency and opens new avenues for scalable analysis of SSIs in healthcare research.

==> casuale.h <==
#include <stdlib.h>
#include <time.h>
#include <math.h>


#ifndef LIB_CAS
#define LIB_CAS

#define IA 16807
#define IM 2147483647
#define AM (1.0/IM) 
#define IQ 127773 
#define IR 2836 
#define NTAB 32 
#define NDIV (1+(IM-1)/NTAB) 
#define EPS 1.2e-7 
#define RNMX (1.0-EPS) 

float ran1(long *idum) {
  /* Minimal  random number generator of Park and Miller with 
     Bays-Durham shu e and
     added safeguards. Returns a uniform random deviate between 0.0 and 1.0
     (exclusive of the endpoint values). Call with idum a negative 
     integer to initialize;
     thereafter, do not alter idum between successive deviates in a sequence.
     RNMX should approximate the largest  oating value that is less than 1.*/
  
  int j; 
  long k; 
  static long iy=0; 
  static long iv[NTAB]; 
  float temp; 
  if (*idum <= 0 || !iy) { 

    if (-(*idum) < 1) *idum=1;
    else *idum = -(*idum);

    for (j=NTAB+7;j>=0;j--) {
      k=(*idum)/IQ;
      *idum=IA*(*idum-k*IQ)-IR*k;

      if (*idum < 0) *idum += IM;
      if (j < NTAB) iv[j] = *idum; 
    } 

    iy=iv[0];
  }

  k=(*idum)/IQ;

  *idum=IA*(*idum-k*IQ)-IR*k;
  if (*idum < 0) *idum += IM;
  j=iy/NDIV;
  iy=iv[j];
  iv[j] = *idum;
  if ((temp=AM*iy) > RNMX) 
    return RNMX;
  else return temp;
  
}

float gasdev(long *idum) {
  /* Returns a normally distributed deviate with zero mean and unit variance,
     using ran1(idum) as the source of uniform deviates. */
  float ran1(long *idum);
  static int iset=0;
  static float gset; 
  float fac,rsq,v1,v2;
  if (*idum < 0) {iset=0;}
  if (iset == 0) { 
    do {
      v1=2.0*ran1(idum)-1.0;
      v2=2.0*ran1(idum)-1.0;
      rsq=v1*v1+v2*v2;
    }
    while (rsq >= 1.0 || rsq == 0.0);
    fac=sqrt(-2.0*log(rsq)/rsq);
    gset=v1*fac; 
    iset=1; 
    return v2*fac;
  } 
  else { 
    iset=0;
    return gset;
    } 
}
int poissonrand(double lambda, long *idum){
    static double sq,alxm,g,oldm=(-1.0);
    double em,t,y;
    if(lambda<12.0){
	if(lambda!=oldm){
	    //printf("<12\n");
	    oldm=lambda;
	    g=exp(-lambda);
	}
	em=-1.;
	t=1.;
	do{
	    ++em;
	    t*=ran1(idum);
	    //printf("%lf %lf\n",ran1(idum),g);
	}while(t>g);
    }
    else{//printf(">12\n");
	if(lambda!=oldm){
	    oldm=lambda;
	    sq=sqrt(2.*lambda);
	    alxm=log(lambda);
	    g=lambda*alxm-gsl_sf_lngamma(lambda+1.);
	}
	do{
	    do{
		y=tan(M_PI*ran1(idum));
		em=sq*y+lambda;
	    }while(em<0.);
	    em=floor(em);
	    t=0.9*(1.+y*y)*exp(em*alxm-gsl_sf_lngamma(em+1.)-g);
	}while(ran1(idum)>t);
    }
    return em;
}

#endif


==> snippets.sh <==
pandoc main.tex -o main.txt

\cp ~/ankitlab/nidal/sat/outputs/20231209/bar_charts/question_Q*.pdf ./

# convert all svg to pdf to submit to arxiv
brew install librsvg
for svg in *.svg; do
    rsvg-convert -f pdf -o "${svg%.svg}.pdf" "$svg"
done


